Clustering evolving data using kernel-based methods

In this thesis, we propose several modelling strategies to tackle evolving data in different contexts. In the framework of static clustering, we start by introducing a soft kernel spectral clustering (SKSC) algorithm, which can better deal with overlapping clusters with respect to kernel spectral clustering (KSC) and provides more interpretable outcomes. Afterwards, a whole strategy based upon KSC for community detection of static networks is proposed, where the extraction of a high quality training sub-graph, the choice of the kernel function, the model selection and the applicability to large-scale data are key aspects. This paves the way for the development of a novel clustering algorithm for the analysis of evolving networks called kernel spectral clustering with memory effect (MKSC), where the temporal smoothness between clustering results in successive time steps is incorporated at the level of the primal optimization problem, by properly modifying the KSC formulation. Later on, an application of KSC to fault detection of an industrial machine is presented. Here, a smart pre-processing of the data by means of a proper windowing operation is necessary to catch the ongoing degradation process affecting the machine. In this way, in a genuinely unsupervised manner, it is possible to raise an early warning when necessary, in an online fashion. Finally, we propose a new algorithm called incremental kernel spectral clustering (IKSC) for online learning of non-stationary data. This ambitious challenge is faced by taking advantage of the out-of-sample property of kernel spectral clustering (KSC) to adapt the initial model, in order to tackle merging, splitting or drifting of clusters across time. Real-world applications considered in this thesis include image segmentation, time-series clustering, community detection of static and evolving networks.

==> chapters/makeemptychapter.sh <==
#!/bin/bash
# Create the skeleton for a chapter

if (( $# != 1 ));
then
	echo "Not enough parameters given. Usage: $@ <chaptername>"
	exit 1
fi


CHAPTERNAME=$1

if [ -d $CHAPTERNAME ];
then
	echo "Chapter with name '$CHAPTERNAME' already exists. Exiting..."
	exit 1
fi

echo "Creating directory $CHAPTERNAME/..."
mkdir -p $CHAPTERNAME

echo "Creating $CHAPTERNAME/$CHAPTERNAME.tex..."
f=$CHAPTERNAME/$CHAPTERNAME.tex
echo "\\chapter{This is $CHAPTERNAME}\\label{ch:$CHAPTERNAME}" > $f
echo "" >> $f
echo "\\ldots" >> $f
echo "" >> $f
echo "" >> $f
echo "" >> $f
echo "" >> $f
echo "%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%" >> $f
echo "% Keep the following \cleardoublepage at the end of this file, " >> $f
echo "% otherwise \includeonly includes empty pages." >> $f
echo "\\cleardoublepage" >> $f
echo "" >> $f
echo "% vim: tw=70 nocindent expandtab foldmethod=marker foldmarker={{{}{,}{}}}" >> $f

echo "Trying to create chapter Makefile ..."
MAINDIR='..'
if [ -f $MAINDIR/Makefile ];
then
    (cd $MAINDIR; make chaptermakefiles)
	echo " +-> done."
else
    echo " +-> Cannot find main Makefile. You should manually run" +
            "'make chaptermakefiles'."
fi

echo ""
echo "Remarks: "
echo " 1. put chapter specific preamble in $CHAPTERNAME/defs.tex."
echo ""
echo "Ok, all done."


==> distribute.sh <==
#!/bin/bash

git describe --tags --long > VERSION
git show -s --format="%H %ci" >> VERSION

echo VERSION Makefile Makefile.settings run.py README.txt *.cls *.bib chapters *.tex *.py *.sty image >MANIFEST2;
cat MANIFEST2
cat MANIFEST2 | tr ' ' '\n' | sed -e "s/^/adsphd.src\//g" > MANIFEST; 

ADSPHDDIR=$(pwd)
cd ..

if [ ! -h adsphd.src ]; then
	ln -s $ADSPHDDIR adsphd.src
fi;

echo "TARRING"
tar -czvf $ADSPHDDIR/adsphd.src.tgz $(cat $ADSPHDDIR/MANIFEST);
rm $ADSPHDDIR/MANIFEST;
rm adsphd.src;




==> extract_from_bibtex.py <==
#!/usr/bin/env python

# vim: expandtab tw=75

from optparse import OptionParser
import sys
import re

def process_ref_ids(ref_ids, bibfile):
    f = file(bibfile)
    try:
        for l in f:
            m = re.match('@.*{(.*),', l)
            while m is None or len(m.groups())==0:
                if re.match('@STRING.*', l) is not None:
                    print l,
                l = f.next()
                m = re.match('@.*{(.*),', l)
            ref_id = re.match('@.*{(.*),', l).group(1)

            #print 'Found ref_id:', ref_id
            if ref_id in ref_ids:
                print '\n', l,
                l = f.next()
                while l.strip() != '}':
                    print l,
                    l = f.next()
                print l,

    except StopIteration, e:
        pass

if __name__=='__main__':
    parser = OptionParser()
    parser.add_option('--bibfile', dest='bibfile', default='/home/yves/research/papers/allpapers.bib')
    parser.add_option('--stdin', dest='reflist_from_stdin',\
            default=False, action='store_true')

    cloptions, args = parser.parse_args(sys.argv[1:])

    assert cloptions.bibfile is not None

    if cloptions.reflist_from_stdin:
        args.append(sys.stdin)

    assert len(args)==1

    for infile in args:
        if type(infile) == type('eenstring'):
            infile = file(infile)
        ref_ids = [ i.strip() for i in infile if i.strip() != '' ]
        process_ref_ids(ref_ids, cloptions.bibfile)


==> run.py <==
#!/usr/bin/env python3
# encoding: utf-8
#
# Copyright (C), 2012 by Wannes Meert, KU Leuven
#
# Very simple compile script for the ADSPHD class. For a more extended solution
# use the included Makefile or the latexmk or rubber applications.
#
# No file dependency checks are performed (use TeXnicCenter, Texmaker, latexmk,
# rubber, or make if you want such a feature.
#

import getopt
import glob
import os
import re
import shlex
import sys

from subprocess import *

help_message = '''
Usage:
	./run.py [options] target

Options:
	-h --help      This help
	-v             Verbose output
	-T --targets   Print available targets

Example:
	./run.py compile

Summary:
	Simple compilation script for the ADSPhD class. No file dependency checks
	are performed. Use TeXnicCenter, Texmaker, latexmk, rubber, or make for 
	such a feature.

Settings:
	Open run.py with a text editor and change values in the settings 
	definition.

Remarks:
	This is only a simple script that runs the necessary Latex functions.
'''


## SETTINGS ##

mainfile         = 'thesis.tex'
chaptersdir      = 'chapters'

makebibliography = True
makeindex        = True
makeglossary     = True
makenomenclature = True

verbose          = True

usebiblatex      = False
biblatexbackend  = 'biber' # alternative: bibtex

apps = {}

def initapplications():
	"""Initialize the application commands and arguments for the different
	   platforms."""
	global apps
	# Unix and linux are the default setup
	## *NIX ##
	apps['pdflatex']    = App('pdflatex',  '-interaction=nonstopmode -synctex=1 -shell-escape {basename}', verbose)
	apps['bibtex']      = App('bibtex',    '--min-crossref=100 {basename}', verbose)
	apps['biber']       = App('biber',     '{basename}', verbose)
	apps['glossary']    = App('makeindex', '{basename}.glo -s {basename}.ist -t {basename}.glg -o {basename}.gls', verbose)
	apps['nomenclature']= App('makeindex', '{basename}.nlo -s nomencl.ist -o {basename}.nls', verbose)
	apps['pdfviewer']   = App('acroread',  '{pdffile}', verbose)
	apps['remove']      = App('rm',        '-f {cleanfiles}', verbose)

	if sys.platform == 'darwin':
		## Mac OS X ##
		apps['pdfviewer']   = App('open',      '{pdffile}', verbose)

	elif sys.platform == 'win32' or sys.platform == 'cygwin':
		## Windows ##
		## TODO: does not yet work
		pass


## DERIVED SETTINGS ##

settings = {'basename':'', 'cleanfiles':'', 'pdffile':''}
settings['basename']   = os.path.splitext(mainfile)[0]
settings['cleanfiles'] = " ".join([settings['basename']+ext for ext in ['.toc','.aux','.log','.bbl','.blg','.log','.lof','.lot','.ilg','.out','.glo','.gls','.nlo','.nls','.brf','.ist','.glg','.synctexgz','.tgz','.idx','.ind','-blx.bib','.fdb_latexmk','.synctex.gz','.run.xml','.bcf']])
settings['pdffile']    = settings['basename']+'.pdf'
#print(settings)


## COMPILE ##

knowntargets = dict()

def target(targetname = None):
	def decorate(f):
		global knowntargets
		name = targetname if targetname else f.__name__
		knowntargets[name] = f
		return f
	return decorate


## TARGETS ##

@target()
def compile():
	sanitycheck()
	latex()


def latex():
	global apps
	rerun = False
	print('#### LATEX ####')
	apps['pdflatex'].run(settings, 'Latex failed')
	if makebibliography:
		rerun = True
		if usebiblatex and biblatexbackend == 'biber':
			print('#### BIBER ####')
			apps['biber'].run(settings, 'Biber failed')
		else:
			print('#### BIBTEX ####')
			apps['bibtex'].run(settings, 'Bibtex failed')
	if makeindex:
		rerun = True
		print('#### INDEX ####')
	if makeglossary:
		# List of abbreviations
		rerun = True
		print('#### GLOSSARY ####')
		apps['glossary'].run(settings, 'Creating glossary failed')
	if makenomenclature:
		# List of symbols
		rerun = True
		print('#### NOMENCLATURE ####')
		apps['nomenclature'].run(settings, 'Creating glossary failed')
	if rerun:
		print('#### LATEX ####')
		apps['pdflatex'].run(settings, 'Rerunning Latex failed')
		print('#### LATEX ####')
		apps['pdflatex'].run(settings, 'Rerunning Latex failed')


def sanitycheck():
	checknomenclature()
	checkglossary()


def checknomenclature():
	"""Check whether the nomenclature settings are consistent."""
	texfile = open(mainfile, 'r')
	pattern = re.compile(r'^\s*\\usepackage.*{nomencl}.*')
	found = False
	for line in texfile:
		if pattern.search(line) != None:
			found = True
	if not found and makenomenclature:
		print("\nWARNING: Trying to build the nomenclature but you have not include the nomencl Latex package.\n")
	if found and not makenomenclature:
		print("\nWARNING: You have included the nomencl Latex package but in the run.py script this step is not activated.\n")


def checkglossary():
	"""Check whether the glossary settings are consistent."""
	texfile = open(mainfile, 'r')
	pattern = re.compile(r'^\s*\\usepackage.*{glossary.*')
	found = False
	for line in texfile:
		if pattern.search(line) != None:
			found = True
	if not found and makeglossary:
		print("\nWARNING: Trying to build the glossary but you have not include the glossary Latex package.\n")
	if found and not makeglossary:
		print("\nWARNING: You have included the glossary Latex package but in the run.py script this step is not activated.\n")


@target()
def clean():
	"""Remove the auxiliary files created by Latex."""
	global apps
	apps['remove'].run(settings, 'Removing auxiliary files failed')


@target()
def realclean():
	"""Remove all files created by Latex."""
	global apps
	clean()
	newsettings = dict(settings)
	newsettings['cleanfiles'] = 'thesis.pdf thesis.dvi thesis.ps'
	apps['remove'].run(newsettings, 'Removing pdf files failed.')


@target()
def newchapter():
	"""Create the necessary files for a new chapter."""
	chaptername = ""
	validchaptername = re.compile(r'^[a-zA-Z0-9_.]+$')
	while validchaptername.match(chaptername) == None:
		chaptername = input("New chapter file name (only a-z, A-Z, 0-9 or _): ")
	newdirpath = os.path.join(chaptersdir, chaptername)
	print("Creating new directory: "+newdirpath)
	if not os.path.exists(newdirpath):
		os.makedirs(newdirpath)
	newfilepath = os.path.join(newdirpath,chaptername+".tex")
	print("Creating new tex-file: "+newfilepath)
	newfile = open(newfilepath, 'w')
	print("\\chapter{This is "+chaptername+"}\\label{ch:"+chaptername+"}\n", file=newfile)
	print("\n\\ldots\n\n\n\n\
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%\n\
% Keep the following \\cleardoublepage at the end of this file, \n\
% otherwise \\includeonly includes empty pages.\n\
\\cleardoublepage\n", file=newfile)
	newfile.close()

@target()
def view():
	"""Open the generated pdf file in a pdf viewer."""
	print("Opening "+settings['pdffile'])
	apps['pdfviewer'].run(settings, 'Opening pdf failed.')

@target()
def targets():
	"""Print overview of available targets."""
	print("Targets:")
	targetdocs = [(target,f.__doc__) for (target,f) in  knowntargets.items()]
	maxl = max((len(t) for (t,d) in targetdocs))
	targetdocs.sort()
	for (target,doc) in targetdocs:
		s = "- {:<"+str(maxl)+"}   {}"
		if doc == None:
			doc = ''
		print(s.format(target,doc))

## APPLICATION ##

class App:
	def __init__(self, b, o, v=False):
		self.binary = b
		self.options = o
		self.verbose = v

	def run(self, settings, errmsg):
		""" Run the command for the given settings.
			Required settings:
				- basename
				- cleanfiles
		
			:returns: Return code
		"""
		returncode = 1
		try:
			cmd = self.options.format(**settings)
			args = shlex.split(cmd)
			if self.verbose:
				print("Running: "+self.binary+" "+" ".join(args))
			returncode = check_call([self.binary] + args)
		except CalledProcessError as err:
			print(sys.argv[0].split("/")[-1] + ": "+errmsg+" (exitcode "+str(err.returncode)+")", file=sys.stderr)
		return returncode

## COMMAND LINE INTERFACE ##

class Usage(Exception):
	def __init__(self, msg):
		self.msg = msg

def main(argv=None):
	global verbose
	if argv is None:
		argv = sys.argv
	try:
		try:
			opts, args = getopt.getopt(argv[1:], "htT", ["help", "targets"])
		except getopt.error as msg:
			raise Usage(msg)
		
		# option processing
		for option, value in opts:
			if option == "-v":
				verbose = True
			if option in ("-T", "-t", "--targets"):
				targets()
				return
			if option in ("-h", "--help"):
				raise Usage(help_message)
		
		initapplications()
		
		if len(args) == 0:
			print("No targets given, using default target: compile")
			compile()

		for target in args:
			print("Target: "+target)
			if target in knowntargets:
				knowntargets[target]()
			else:
				print("Unknown target")
	
	except Usage as err:
		print(sys.argv[0].split("/")[-1] + ": " + str(err.msg), file=sys.stderr)
		print("\t for help use --help", file=sys.stderr)
		return 2


if __name__ == "__main__":
	sys.exit(main())


